Bit-wise Unequal Error Protection for Variable Length Block Codes with Feedback

The bit-wise unequal error protection problem, for the case when the number of groups of bits $\ell$ is fixed, is considered for variable length block codes with feedback. An encoding scheme based on fixed length block codes with erasures is used to establish inner bounds to the achievable performance for finite expected decoding time. A new technique for bounding the performance of variable length block codes is used to establish outer bounds to the performance for a given expected decoding time. The inner and the outer bounds match one another asymptotically and characterize the achievable region of rate-exponent vectors, completely. The single message message-wise unequal error protection problem for variable length block codes with feedback is also solved as a necessary step on the way.

==> figures/m-files/EBR.m <==
clear

d=0.01;
p=linspace(0,.5,50);
id=ones(size(d));
ip=ones(size(p));

dp1=d*p;
dip1=d*ip;
dp2=(1-d)*p;
dip2=(1-d)*ip;
dp3=d*(1-p);
dip3=d*ip;
dp4=(1-d)*(1-p);
dip4=(1-d)*ip;

R=dp1.*log(dip1./(dp1+dp4))+dp2.*log(dip2./(dp2+dp3))+dp3.*log(dip3./(dp3+dp2))+dp4.*log(dip4./(dp4+dp1));
%R=(d*p).*(log(d*ip)-log(d*p+(1-d)*(1-p)))+((1-d)*p).*(log((1-d)*ip)-log((1-d)*p+d*(1-p)))+(d*(1-p)).*(log(d*ip)-log(d*(1-p)+(1-d)*p)) +((1-d)*(1-p)).*(log((1-d)*ip)-log((1-d)*(1-p)+d*p));
J=(dp1+dp4).*log((dp1+dp4)./dip1)+ (dp2+dp3).*log((dp2+dp3)./dip2);
%J=(d*p+(1-d)*(1-p)).*(log(d*p+(1-d)*(1-p)) -log(d*ip))+ ((1-d)*p+d*(1-p)).*(log((1-d)*p+d*(1-p)) -log((1-d)*ip));
C=log(2)+d.*log(d)+(1-d).*log(1-d);
D=d.*(log(d)-log(1-d))+(1-d).*(log(1-d)-log(d));


 
r1=[0  ;  0  ;     0;  1/3 ; 1/3; 2/3]*C;
r2=[1/4;  1/2;   3/4;  1/4 ; 1/2; 1/4]*C;

eta2=r2*(1./R);

E2=((1-r1/C)*ones(size(R))-eta2)*D;


E1=E2+eta2.*(ones(size(r2))*J);

e1=max(npos(E2).*E1,[],2)

E1n=npos(E2).*E1+(1-npos(E2)).*(e1*ones(size(R)));
E2n=npos(E2).*E2;

figure
hold on
grid on 
axis([0 3.5 0 4.5]);


%        for j=1:length(r1);
%            plot(E2n(j,:),E1n(j,:));
%        end
        


set(gca,'FontSize',18)
xlabel('$E_2$','Interpreter','latex');
ylabel('$E_{1}(R_1,R_2,E_2)$','Interpreter','latex');
%title('$E_{1}(R_1,R_2,E_2)$ vs $E_2$ at $(R_1,R_2)$ for a BSC with $p=0.01$' ,'Interpreter', 'latex');

set(gca,'Xtick', [0 :  0.25:  3.5] );
set(gca,'XTickLabel', {'0','','0.5','','1.0','','1.5','','2.0','','2.5','','3.0','','3.5'})
set(gca,'Ytick', [0 : 0.25 :   4.5] );
set(gca,'YTickLabel', {'0','','0.5','','1.0','','1.5','','2.0','','2.5','','3.0','','3.5','','4.0','','4.5'})
set(gcf,'Color','white')
box on

Jplots=plot(E2n(1,:),E1n(1,:),'-k*',E2n(2,:),E1n(2,:),'-bd',E2n(3,:),E1n(3,:),'-c+',E2n(4,:),E1n(4,:),'-g.',E2n(5,:),E1n(5,:),'-rx',E2n(6,:),E1n(6,:),'-m','markers',10);
legend(Jplots,'(R_1,R_2)=(0,C/4)','(R_1,R_2)=(0,C/2)','(R_1,R_2)=(0,3C/4)','(R_1,R_2)=(C/3,C/4)','(R_1,R_2)=(C/3,C/2) ','(R_1,R_2)=(2C/3,C/4)','location','SouthEast');















==> figures/m-files/EMDR.m <==
clear
d=0.01;
p=linspace(0,.5,30);
id=ones(size(d));
ip=ones(size(p));


dp1=d*p;
dip1=d*ip;
dp2=(1-d)*p;
dip2=(1-d)*ip;
dp3=d*(1-p);
dip3=d*ip;
dp4=(1-d)*(1-p);
dip4=(1-d)*ip;

R=dp1.*log(dip1./(dp1+dp4))+dp2.*log(dip2./(dp2+dp3))+dp3.*log(dip3./(dp3+dp2))+dp4.*log(dip4./(dp4+dp1));
%R=(d*p).*(log(d*ip)-log(d*p+(1-d)*(1-p)))+((1-d)*p).*(log((1-d)*ip)-log((1-d)*p+d*(1-p)))+(d*(1-p)).*(log(d*ip)-log(d*(1-p)+(1-d)*p)) +((1-d)*(1-p)).*(log((1-d)*ip)-log((1-d)*(1-p)+d*p));
J=(dp1+dp4).*log((dp1+dp4)./dip1)+ (dp2+dp3).*log((dp2+dp3)./dip2);
%J=(d*p+(1-d)*(1-p)).*(log(d*p+(1-d)*(1-p)) -log(d*ip))+ ((1-d)*p+d*(1-p)).*(log((1-d)*p+d*(1-p)) -log((1-d)*ip));
C=log(2)+d.*log(d)+(1-d).*log(1-d);
D=d.*(log(d)-log(1-d))+(1-d).*(log(1-d)-log(d));


%eta=[1/4; 2/4 ; 3/4; 1];


eta=[1/4; 2/4 ; 3/4; 1];
E=(1-eta)*D;
Rn=eta*R;
EMD=E*ones(size(R))+ eta*J;


figure;
axis([0 0.65 0 5]);
hold on
grid on

set(gca,'FontSize',18)
xlabel('$R$','Interpreter','latex');
ylabel('$E_{md}(R,E)$','Interpreter','latex');
%title('$E_{md}(R,E)$ vs $R$ at $E$ for a BSC with $p=0.01$','Interpreter', 'latex');
set(gca,'Xtick', [0 :  0.025:  0.65] );
%set(gca,'XTickLabel', {'0','','0.05','','0.10','','0.15','','0.20','','0.25','','0.30','','0.35','','0.40','','0.45','','0.50','','0.55','','0.60','','0.65','','0.70'} )
set(gca,'XTickLabel', {'0','','.05','','.10','','.15','','.20','','.25','','.30','','.35','','.40','','.45','','.50','','.55','','.60','','.65'} )
set(gca,'Ytick', [0 : 0.25 :   5] );
set(gca,'YTickLabel', {'0','','0.5','','1.0','','1.5','','2.0','','2.5','','3.0','','3.5','','4.0','','4.5','','5.0','','5.5','','6.0'})
set(gcf,'Color','white')
box on

Jplots=plot(Rn(4,:),EMD(4,:),'-b*', Rn(3,:),EMD(3,:),'-cd', Rn(2,:),EMD(2,:),'-g+', Rn(1,:),EMD(1,:),'-r.','markers',10);
legend(Jplots,'E=0','E=D/4','E=D/2','E=3D/4','location','NorthEast');





==> figures/m-files/JR.m <==
clear
%d=0.01;
d=[0.005; 0.01; 0.02; 0.04; 0.08];
%p=.2
p=linspace(0,.5,50);
id=ones(size(d));
ip=ones(size(p));

dp1=d*p;
dip1=d*ip;
dp2=(1-d)*p;
dip2=(1-d)*ip;
dp3=d*(1-p);
dip3=d*ip;
dp4=(1-d)*(1-p);
dip4=(1-d)*ip;

R=dp1.*log(dip1./(dp1+dp4))+dp2.*log(dip2./(dp2+dp3))+dp3.*log(dip3./(dp3+dp2))+dp4.*log(dip4./(dp4+dp1));
%R=(d*p).*(log(d*ip)-log(d*p+(1-d)*(1-p)))+((1-d)*p).*(log((1-d)*ip)-log((1-d)*p+d*(1-p)))+(d*(1-p)).*(log(d*ip)-log(d*(1-p)+(1-d)*p)) +((1-d)*(1-p)).*(log((1-d)*ip)-log((1-d)*(1-p)+d*p));
J=(dp1+dp4).*log((dp1+dp4)./dip1)+ (dp2+dp3).*log((dp2+dp3)./dip2);
%J=(d*p+(1-d)*(1-p)).*(log(d*p+(1-d)*(1-p)) -log(d*ip))+ ((1-d)*p+d*(1-p)).*(log((1-d)*p+d*(1-p)) -log((1-d)*ip));
C=log(2)+d.*log(d)+(1-d).*log(1-d);
D=d.*(log(d)-log(1-d))+(1-d).*(log(1-d)-log(d));


figure;
axis([0 0.7 0 6]);
hold on
grid 

set(gca,'FontSize',18)
xlabel('$R$','Interpreter','latex');
ylabel('${\mathit J}(R)$','Interpreter','latex');
%%%%%%%title('${\mathit J}(R)$ vs $R$ for BSC with crossover probability $p$','interpreter', 'latex');
%set(gca,'Xtick', [0 :  0.05:  0.7] );
%set(gca,'XTickLabel', {'0','','0.1','','0.2','','0.3','','0.4','','0.5','','0.6','','0.7'} )
%set(gca,'Ytick', [0 : 0.5 :   6] );
%set(gca,'YTickLabel', {'0','','1','','2','','3','','4','','5','','6'})
set(gca,'Xtick', [0 :  0.025:  0.7] );
%set(gca,'XTickLabel', {'0','','0.05','','0.10','','0.15','','0.20','','0.25','','0.30','','0.35','','0.40','','0.45','','0.50','','0.55','','0.60','','0.65','','0.70'} )
set(gca,'XTickLabel', {'0','','.05','','.10','','.15','','.20','','.25','','.30','','.35','','.40','','.45','','.50','','.55','','.60','','.65','','.70'},'FontSize',20)
set(gca,'Ytick', [0 : 0.25 :   6] );
set(gca,'YTickLabel',{'0','','0.5','','1.0','','1.5','','2.0','','2.5','','3.0','','3.5','','4.0','','4.5','','5.0','','5.5','','6.0'}, 'FontSize',20)
set(gcf,'Color','white')
box on

Jplots=plot(R(1,:),J(1,:),'-g*', R(2,:),J(2,:),'-bd', R(3,:),J(3,:),'-c+',R(4,:),J(4,:),'-m.',R(5,:),J(5,:),'-rx','markers',10);
legend(Jplots,'p=0.005', 'p=0.01' , 'p=0.02' ,'p=0.04' ,  'p=0.08','location','NorthEast');




    %set(gcf, 'PaperUnits', 'inches');
    %papersize = [8  7];
    %width = 7;         % Initialize a variable for width.
    %height = 6;          % Initialize a variable for height.
    %left   = (papersize(1)- width)/2;
    %bottom = (papersize(2)- height)/2;
    %paperposition = [left, bottom, width, height];
    %set(gcf, 'PaperSize', papersize);
    %set(gcf, 'PaperPosition', paperposition);


==> figures/m-files/npos.m <==
function y = npos(x)
   x(x<0)=-1;
   x(x>0)=0; 
        y=x+1; 
